Topological Signature of Stratospheric Poincare -- Gravity Waves

The rotation of the earth breaks time-reversal and reflection symmetries in an opposite sense north and south of the equator, leading to a topological origin for certain atmospheric and oceanic equatorial waves. Away from the equator the rotating shallow water and stably stratified primitive equations exhibit Poincare inertio-gravity waves that have nontrivial topology as evidenced by their strict superinertial timescale and a phase singularity in frequency-wavevector space. This non-trivial topology then predicts, via the principle of bulk-interface correspondence, the existence of two equatorial waves along the equatorial interface, the Kelvin and Yanai waves. To directly test the nontrivial topology of Poincare-gravity waves in observations, we examine ERA5 reanalysis data and study cross-correlations between the wind velocity and geopotential height of the mid-latitude stratosphere at the 50 hPa height. We find the predicted vortex and anti-vortex in the relative phase of the geopotential height and velocity at the high frequencies of the waves. By contrast, lower-frequency planetary waves are found to have trivial topology also as expected from theory. These results demonstrate a new way to understand stratospheric waves, and provide a new qualitative tool for the investigation of waves in other components of the climate system.

==> cross_spec.m <==
clear
fname='V_ERA.nc';
readncfile
fname='Z_ERA.nc';
readncfile

%%
lat1=linspace(25,65,41).';
long1=linspace(-180,180,145).';

%%
[X,Y]=meshgrid(longitude,latitude);
[X1,Y1]=meshgrid(long1(1:144),lat1(1:40));

%%
for i=1:length(time)
    v1(:,:,i)=interp2(X,Y,squeeze(v(:,:,i)).',X1,Y1);
    z1(:,:,i)=interp2(X,Y,squeeze(z(:,:,i)).',X1,Y1);
end

%%
for i=1:40
    i
    for j=1:144
        cv=squeeze(v1(i,j,:));
        fx_v=vfilt(cv,ones(182,1)./182,'mirror');
        resv=cv-fx_v;
        vano(i,j,:)=resv;

        cz=squeeze(z1(i,j,:));
        fx_z=vfilt(cz,ones(182,1)./182,'mirror');
        resz=cz-fx_z;
        zano(i,j,:)=resz;
    end
end

%%
for i=1:100
    segment_v(i,:,:,:)=vano(:,:,(i-1)*32*4+1:(i-1)*32*4+128*4);
    segment_z(i,:,:,:)=zano(:,:,(i-1)*32*4+1:(i-1)*32*4+128*4);
end
%%
[k1,k2,k3,k4]=size(segment_v);
%%
time1=1/4:1/4:128;
n=length(time1);
w=tukeywin(n);
for i=1:k1
    for j=1:k2
        for k=1:k3
            y_v=squeeze(segment_v(i,j,k,:));
            b_v=time1.'\y_v;
            ymean_v=time1.'*b_v;
            vanod(i,j,k,:)=(y_v-ymean_v).*w;

            y_z=squeeze(segment_z(i,j,k,:));
            b_z=time1.'\y_z;
            ymean_z=time1.'*b_z;
            zanod(i,j,k,:)=(y_z-ymean_z).*w;
        end
    end
end
%%
nlat=k2;
w1=tukeywin(nlat);
for i=1:k1
    i
    for j=1:k4
        for k=1:k3
            vanod1(i,:,k,j)=squeeze(vanod(i,:,k,j)).'.*w1;
            zanod1(i,:,k,j)=squeeze(zanod(i,:,k,j)).'.*w1;
        end
    end
end

%%
for i=1:k1
    i
    spec_v(i,:,:,:)=fftshift(fftn(squeeze(vanod1(i,:,:,:))))/k2/k3/k4;
    spec_z(i,:,:,:)=fftshift(fftn(squeeze(zanod1(i,:,:,:))))/k2/k3/k4;
end


%%
pi=3.1415926536;
dt=1/4;
dx=2*pi/144;
dy=pi/180;

df=1./k4./dt;
dkx=1./k3./dx;
dky=1./k2./dy;

spec_cross=spec_v.*conj(spec_z)./df./dkx./dky;

%%
f=[-fliplr(1:(k4/2)) 0 (1:(k4/2-1))].*df;

crossxy_large=squeeze(sum(spec_cross(:,:,:,65),1));
crossxy_small=squeeze(sum(spec_cross(:,:,:,244),1));

for i=1:144
    crossxy1_large(:,i)=crossxy_large(:,145-i);
    crossxy1_small(:,i)=crossxy_small(:,145-i);
end

for j=1:40
    crossxy2_large(j,:)=crossxy1_large(41-j,:);
    crossxy2_small(j,:)=crossxy1_small(41-j,:);
end



h = fspecial('gaussian',[40 144]);
result_large = imfilter(crossxy2_large, h, 'replicate');
result_small = imfilter(crossxy2_small, h, 'replicate');

kx=[-fliplr(1:(k3/2)) 0 (1:(k3/2-1))].*dkx;
ky=[-fliplr(1:(k2/2)) 0 (1:(k2/2-1))].*dky;



gapkx=3;
gapky=1;
kx1=kx(1:gapkx:144);
ky1=ky(1:gapky:40);
result1_large=result_large(1:gapky:40,1:gapkx:144);
result1_small=result_small(1:gapky:40,1:gapkx:144);
avgphi3_large=angle(result1_large);
avgphi3_small=angle(result1_small);


figure
subplot(1,2,1)
clims=-2:0.1:2;
contourf(kx,ky,log10(abs(result_large)),clims,'LineStyle','none');
%,clims

xlim([-10 10])
ylim([-15 15])
colormap(flipud(autumn))
hold on


quiver(kx1,ky1,cos(avgphi3_large),sin(avgphi3_large),0.5)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


subplot(1,2,2)
clims=-2:0.1:2;
contourf(kx,ky,log10(abs(result_small)),clims,'LineStyle','none');
%,clims

xlim([-10 10])
ylim([-15 15])
colormap(flipud(autumn))
hold on


quiver(kx1,ky1,cos(avgphi3_small),sin(avgphi3_small),0.5)
